Integrated Unitarity for Scattering Amplitudes

We present a new method for computing multi-loop scattering amplitudes in Quantum Field Theory. It extends the Generalized Unitarity method by constraining not only the integrand of the amplitude but also its full integrated form. Our approach exploits the relation between cuts and discontinuities of the amplitude. Explicitly, by the virtue of analyticity and unitarity of the S-matrix, the amplitude can be expressed in terms of lower-loop on-shell amplitudes dispersively integrated along cuts. As both cuts and discontinuities can be computed systematically in dimensional regularization, we validated our method by reproducing the four-gluon amplitude in two-loop massless Quantum Chromodynamics. Moreover, since our approach improves the performance of the calculation, we provide a new result for the four-loop four-point massless planar ladder Feynman integral. It is expressed in terms of Harmonic Polylogarithms with letters 0 and 1.

==> anc/4LPLw8d20ladder.m <==
-1.29166666666666666666666666666666666667`20.*eps*G[1, x] + 
 eps^2*((-6.10865238198015351923291768971014449705`20.*I)*G[1, x] + 
   3.22222222222222222222222222222222222222`20.*G[1, 1, x]) + 
 eps^3*(22.34368774135507576208363934694184215356`20.*G[1, x] - 
   (3.49065850398865915384738153697722542688`20.*I)*G[0, 1, x] + 
   (24.4346095279206140769316707588405779882`20.*I)*G[1, 1, x] - 
   1.11111111111111111111111111111111111111`20.*G[0, 1, 1, x] - 
   5.11111111111111111111111111111111111111`20.*G[1, 1, 1, x]) + 
 eps^4*((1.86986629380381333284403714012892220786`19.4771774701482 - 
     8.61285463341661671541008751863927644506`20.140514034370263*I)*G[1, x] + 
   16.44934066848226436472415166646025189219`20.*G[0, 1, x] - 
   110.39335293070319640325986229491102380981`20.*G[1, 1, x] - 
   (3.49065850398865915384738153697722542688`20.*I)*G[0, 0, 1, x] + 
   (13.96263401595463661538952614790890170754`20.*I)*G[0, 1, 1, x] + 
   (34.90658503988659153847381536977225426886`20.*I)*G[1, 0, 1, x] - 
   (97.7384381116824563077266830353623119528`20.*I)*G[1, 1, 1, x] - 
   1.11111111111111111111111111111111111111`20.*G[0, 0, 1, 1, x] + 
   8.88888888888888888888888888888888888889`20.*G[0, 1, 1, 1, x] + 
   11.11111111111111111111111111111111111111`20.*G[1, 0, 1, 1, x] - 
   10.66666666666666666666666666666666666667`20.*G[1, 1, 1, 1, x]) + 
 eps^5*((190.03792111911401412701831571768673092887`19.983827413199847 - 
     204.20388069622574939692869104254490812562`20.015051133475886*I)*
    G[1, x] - (56.89736008288746284225427297820863289621`20.082689256492255 - 
     34.45141853366646686164035007455710578025`19.8648042486178*I)*
    G[0, 1, x] + (75.774105525097387916679790773795847566`19.83340515349311 - 
     137.805674134665867446561400298228423121`20.09315143502043*I)*
    G[1, 1, x] + 16.44934066848226436472415166646025189219`20.*
    G[0, 0, 1, x] - 86.26765328359587533499777318410265436793`20.*
    G[0, 1, 1, x] - 180.94274735330490801196566833106277081408`20.*
    G[1, 0, 1, x] + 525.64781958394435903274066880821871602152`20.*
    G[1, 1, 1, x] - (3.49065850398865915384738153697722542688`20.*I)*
    G[0, 0, 0, 1, x] + (13.96263401595463661538952614790890170754`20.*I)*
    G[0, 0, 1, 1, x] + (60.03932626860493744617496243600827734244`20.*I)*
    G[0, 1, 0, 1, x] - (55.85053606381854646155810459163560683017`20.*I)*
    G[0, 1, 1, 1, x] + (66.32251157578452392310024920256728311083`20.*I)*
    G[1, 0, 0, 1, x] - (139.62634015954636615389526147908901707543`20.*I)*
    G[1, 0, 1, 1, x] - (244.346095279206140769316707588405779882`20.*I)*
    G[1, 1, 0, 1, x] + (390.9537524467298252309067321414492478112`20.*I)*
    G[1, 1, 1, 1, x] - 1.11111111111111111111111111111111111111`20.*
    G[0, 0, 0, 1, 1, x] + 8.88888888888888888888888888888888888889`20.*
    G[0, 0, 1, 1, 1, x] + 19.11111111111111111111111111111111111111`20.*
    G[0, 1, 0, 1, 1, x] - 53.33333333333333333333333333333333333333`20.*
    G[0, 1, 1, 1, 1, x] + 21.11111111111111111111111111111111111111`20.*
    G[1, 0, 0, 1, 1, x] - 88.88888888888888888888888888888888888889`20.*
    G[1, 0, 1, 1, 1, x] - 77.77777777777777777777777777777777777778`20.*
    G[1, 1, 0, 1, 1, x] + 167.11111111111111111111111111111111111111`20.*
    G[1, 1, 1, 1, 1, x]) + 
 eps^6*((635.42266277815042593859227097783602958248`20.02150926047517 + 
     572.37015117247086628771985767383326397241`19.97612353773233*I)*
    G[1, x] - 
   (150.44292948584820862072451381922233848569`19.794485782462882 + 
     306.58555238775811142333403477072495795299`20.1036656860732*I)*
    G[0, 1, x] - 
   (170.40578024096475748646413755542610202576`19.324415579887795 - 
     1128.99570204105085556986876307905650574659`20.14562354636059*I)*
    G[1, 1, x] - 
   (56.89736008288746284225427297820863289621`20.082689256492255 - 
     34.45141853366646686164035007455710578025`19.8648042486178*I)*
    G[0, 0, 1, x] + 
   (256.61688851155190596459595418340732395442`19.972334568962886 - 
     289.3919156827983216377789406262796885541`20.02453572883074*I)*
    G[0, 1, 1, x] + 
   (417.51443103076574846217572143164363012571`19.973522514995285 - 
     468.5392920578639493183087610139766386114`20.023597040910595*I)*
    G[1, 0, 1, x] - 
   (673.77515453397407093480138282645496889768`19.787116803566175 - 
     1402.17273432022520126876224803447420525619`20.105403329107776*I)*
    G[1, 1, 1, x] + 16.44934066848226436472415166646025189219`20.*
    G[0, 0, 0, 1, x] - 86.26765328359587533499777318410265436793`20.*
    G[0, 0, 1, 1, x] - 348.72602217182400453215201532895734011442`20.*
    G[0, 1, 0, 1, x] + 426.95177557305077284439575880945720466838`20.*
    G[0, 1, 1, 1, x] - 312.5374727011630229297588816627447859516`20.*
    G[1, 0, 0, 1, x] + 869.25626910335165909586739250761064443615`20.*
    G[1, 0, 1, 1, x] + 1348.84593481554567790738043664974065515954`20.*
    G[1, 1, 0, 1, x] - 2438.8889097803037298097675537471733472153`20.*
    G[1, 1, 1, 1, x] - (3.49065850398865915384738153697722542688`20.*I)*
    G[0, 0, 0, 0, 1, x] + (13.96263401595463661538952614790890170754`20.*I)*
    G[0, 0, 0, 1, 1, x] + (60.03932626860493744617496243600827734244`20.*I)*
    G[0, 0, 1, 0, 1, x] - (55.85053606381854646155810459163560683017`20.*I)*
    G[0, 0, 1, 1, 1, x] + (185.70303241219666698468069776718839271032`20.*I)*
    G[0, 1, 0, 0, 1, x] - (240.15730507441974978469984974403310936974`20.*I)*
    G[0, 1, 0, 1, 1, x] - (332.31068957972035144627072232023186063952`20.*I)*
    G[0, 1, 1, 0, 1, x] + (223.40214425527418584623241836654242732069`20.*I)*
    G[0, 1, 1, 1, 1, x] + (66.32251157578452392310024920256728311083`20.*I)*
    G[1, 0, 0, 0, 1, x] - (265.29004630313809569240099681026913244332`20.*I)*
    G[1, 0, 0, 1, 1, x] - (562.69415084297185560019790376072873881398`20.*I)*
    G[1, 0, 1, 0, 1, x] + (558.50536063818546461558104591635606830172`20.*I)*
    G[1, 0, 1, 1, 1, x] - (621.33721370998132938483391358194612598566`20.*I)*
    G[1, 1, 0, 0, 1, x] + (977.38438111682456307726683035362311952801`20.*I)*
    G[1, 1, 0, 1, 1, x] + (1494.69997140794384967744877413364792779248`20.*I)*
    G[1, 1, 1, 0, 1, x] - (1563.81500978691930092362692856579699124481`20.*I)*
    G[1, 1, 1, 1, 1, x] - 1.11111111111111111111111111111111111111`20.*
    G[0, 0, 0, 0, 1, 1, x] + 8.88888888888888888888888888888888888889`20.*
    G[0, 0, 0, 1, 1, 1, x] + 19.11111111111111111111111111111111111111`20.*
    G[0, 0, 1, 0, 1, 1, x] - 53.33333333333333333333333333333333333333`20.*
    G[0, 0, 1, 1, 1, 1, x] + 59.11111111111111111111111111111111111111`20.*
    G[0, 1, 0, 0, 1, 1, x] - 152.88888888888888888888888888888888888889`20.*
    G[0, 1, 0, 1, 1, 1, x] - 105.77777777777777777777777777777777777778`20.*
    G[0, 1, 1, 0, 1, 1, x] + 284.44444444444444444444444444444444444445`20.*
    G[0, 1, 1, 1, 1, 1, x] + 21.11111111111111111111111111111111111111`20.*
    G[1, 0, 0, 0, 1, 1, x] - 168.88888888888888888888888888888888888889`20.*
    G[1, 0, 0, 1, 1, 1, x] - 179.11111111111111111111111111111111111111`20.*
    G[1, 0, 1, 0, 1, 1, x] + 533.33333333333333333333333333333333333333`20.*
    G[1, 0, 1, 1, 1, 1, x] - 197.77777777777777777777777777777777777778`20.*
    G[1, 1, 0, 0, 1, 1, x] + 622.22222222222222222222222222222222222222`20.*
    G[1, 1, 0, 1, 1, 1, x] + 475.77777777777777777777777777777777777778`20.*
    G[1, 1, 1, 0, 1, 1, x] - 1166.22222222222222222222222222222222222222`20.*
    G[1, 1, 1, 1, 1, 1, x]) + 
 eps^7*((-1721.21467291543730617385056358293275374089`19.91955211627417 + 
     2370.56215746167260097927828209728145249568`20.058568423846108*I)*
    G[1, x] + 
   (224.32883087376640868913226930213494788611`20.136021025532628 - 
     58.93712447716531692467610415651352421102`19.55552487552592*I)*
    G[0, 1, x] - 
   (3774.66714361642671594743801606942408528991`20.11624489878282 + 
     1560.70039240493541163998068122152159304953`19.732685777502546*I)*
    G[1, 1, x] - 
   (150.44292948584820862072451381922233848569`19.794485782462882 + 
     306.58555238775811142333403477072495795299`20.1036656860732*I)*
    G[0, 0, 1, x] + 
   (907.2273861240918351996368763007300731703`19.82544104929507 + 
     1689.5773142537034607636291697218784179161`20.095502967342313*I)*
    G[0, 1, 1, x] + 
   (1081.24091047742705332448769284462673487198`19.75490638060359 + 
     2461.63582209148848588078422078684272808969`20.112207714243834*I)*
    G[1, 0, 1, x] - 
   (2871.16302276149159138273202832448707541635`19.81851812669699 + 
     5457.55851011419776812887501676719336648067`20.097458674991106*I)*
    G[1, 1, 1, x] - 
   (56.89736008288746284225427297820863289621`20.082689256492255 - 
     34.45141853366646686164035007455710578025`19.8648042486178*I)*
    G[0, 0, 0, 1, x] + 
   (256.61688851155190596459595418340732395442`19.972334568962886 - 
     289.3919156827983216377789406262796885541`20.02453572883074*I)*
    G[0, 0, 1, 1, x] + 
   (540.12423515304436557294901390581152918373`19.825414364702144 - 
     1005.98142118306083235989822217706748878331`20.09551066045986*I)*
    G[0, 1, 0, 1, x] - 
   (1197.0705930427841165121540624711061982107`19.861406454962108 - 
     1998.18227495265507797514030432431213525452`20.083921795011552*I)*
    G[0, 1, 1, 1, x] + 
   (821.40555049238942835648774369949082702274`20.043749822102953 - 
     654.57695213966287037116665141658500982476`19.945152898508628*I)*
    G[1, 0, 0, 1, x] - 
   (2195.9353589423640197428401880885466423886`19.878425198048795 - 
     3472.70298819357985965334728751535626264923`20.077473287025065*I)*
    G[1, 0, 1, 1, x] - 
   (2501.88110110950223934532169349249791411219`19.850995137300156 - 
     4313.31760041504165107737182933454964368734`20.087539908292786*I)*
    G[1, 1, 0, 1, x] + 
   (4344.5007717750314350536314352938272555115`19.760900138767475 - 
     9729.08059390741024172723486105492667234269`20.111032061081538*I)*
    G[1, 1, 1, 1, x] + 16.44934066848226436472415166646025189219`20.*
    G[0, 0, 0, 0, 1, x] - 86.26765328359587533499777318410265436793`20.*
    G[0, 0, 0, 1, 1, x] - 348.72602217182400453215201532895734011442`20.*
    G[0, 0, 1, 0, 1, x] + 426.95177557305077284439575880945720466838`20.*
    G[0, 0, 1, 1, 1, x] - 875.10492356325646420332486865568540066448`20.*
    G[0, 1, 0, 0, 1, x] + 1612.76646731875000838139904783161402996311`20.*
    G[0, 1, 0, 1, 1, x] + 1921.28299007872847779978091464255742100773`20.*
    G[0, 1, 1, 0, 1, x] - 2035.33175204687217739520169953001516746025`20.*
    G[0, 1, 1, 1, 1, x] - 312.5374727011630229297588816627447859516`20.*
    G[1, 0, 0, 0, 1, x] + 1520.65015957524932793894379849943661936685`20.*
    G[1, 0, 0, 1, 1, x] + 3270.12892489427415570716135129229807616727`20.*
    G[1, 0, 1, 0, 1, x] - 4058.96619517393474457548844676388082246383`20.*
    G[1, 0, 1, 1, 1, x] + 3217.49103475513090974004406595962527011227`20.*
    G[1, 1, 0, 0, 1, x] - 6236.12781787349844582653394288470882846118`20.*
    G[1, 1, 0, 1, 1, x] - 8691.83160922602849032024174055759709983293`20.*
    G[1, 1, 1, 0, 1, x] + 11100.74616489932009395428972904588732137801`20.*
    G[1, 1, 1, 1, 1, x] - (3.49065850398865915384738153697722542688`20.*I)*
    G[0, 0, 0, 0, 0, 1, x] + (13.96263401595463661538952614790890170754`20.*
     I)*G[0, 0, 0, 0, 1, 1, x] + 
   (60.03932626860493744617496243600827734244`20.*I)*G[0, 0, 0, 1, 0, 1, x] - 
   (55.85053606381854646155810459163560683017`20.*I)*G[0, 0, 0, 1, 1, 1, x] + 
   (185.70303241219666698468069776718839271032`20.*I)*
    G[0, 0, 1, 0, 0, 1, x] - (240.15730507441974978469984974403310936974`20.*
     I)*G[0, 0, 1, 0, 1, 1, x] - 
   (332.31068957972035144627072232023186063952`20.*I)*
    G[0, 0, 1, 1, 0, 1, x] + (223.40214425527418584623241836654242732069`20.*
     I)*G[0, 0, 1, 1, 1, 1, x] + 
   (185.70303241219666698468069776718839271032`20.*I)*
    G[0, 1, 0, 0, 0, 1, x] - (742.81212964878666793872279106875357084129`20.*
     I)*G[0, 1, 0, 0, 1, 1, x] - 
   (1027.64986357426125489266912448609516567516`20.*I)*
    G[0, 1, 0, 1, 0, 1, x] + (960.62922029767899913879939897613243747896`20.*
     I)*G[0, 1, 0, 1, 1, 1, x] - 
   (1010.89470275511569095420169310860448362611`20.*I)*
    G[0, 1, 1, 0, 0, 1, x] + (1329.24275831888140578508288928092744255809`20.*
     I)*G[0, 1, 1, 0, 1, 1, x] + 
   (1840.27516330282110590833954629439324505416`20.*I)*
    G[0, 1, 1, 1, 0, 1, x] - (893.60857702109674338492967346616970928275`20.*
     I)*G[0, 1, 1, 1, 1, 1, x] + 
   (66.32251157578452392310024920256728311083`20.*I)*G[1, 0, 0, 0, 0, 1, x] - 
   (265.29004630313809569240099681026913244332`20.*I)*
    G[1, 0, 0, 0, 1, 1, x] - (914.55252804502869830801396268803306184406`20.*
     I)*G[1, 0, 0, 1, 0, 1, x] + 
   (1061.16018521255238276960398724107652977327`20.*I)*
    G[1, 0, 0, 1, 1, 1, x] - (1743.93298859273411326215181587382182327212`20.*
     I)*G[1, 0, 1, 0, 0, 1, x] + 
   (2250.77660337188742240079161504291495525593`20.*I)*
    G[1, 0, 1, 0, 1, 1, x] + (3222.57593088233013083190263493737451410092`20.*
     I)*G[1, 0, 1, 1, 0, 1, x] - 
   (2234.02144255274185846232418366542427320688`20.*I)*
    G[1, 0, 1, 1, 1, 1, x] - (1174.25752074178493935425914903913863360436`20.*
     I)*G[1, 1, 0, 0, 0, 1, x] + 
   (2485.34885483992531753933565432778450394265`20.*I)*
    G[1, 1, 0, 0, 1, 1, x] + (4227.88558003106396713994851758681543704401`20.*
     I)*G[1, 1, 0, 1, 0, 1, x] - 
   (3909.53752446729825230906732141449247811203`20.*I)*
    G[1, 1, 0, 1, 1, 1, x] + (4642.57581030491667461701744417970981775804`20.*
     I)*G[1, 1, 1, 0, 0, 1, x] - 
   (5978.7998856317753987097950965345917111699`20.*I)*
    G[1, 1, 1, 0, 1, 1, x] - (8483.69642809403720751067608746944867750311`20.*
     I)*G[1, 1, 1, 1, 0, 1, x] + 
   (6255.26003914767720369450771426318796497925`20.*I)*
    G[1, 1, 1, 1, 1, 1, x] - 1.11111111111111111111111111111111111111`20.*
    G[0, 0, 0, 0, 0, 1, 1, x] + 8.88888888888888888888888888888888888889`20.*
    G[0, 0, 0, 0, 1, 1, 1, x] + 19.11111111111111111111111111111111111111`20.*
    G[0, 0, 0, 1, 0, 1, 1, x] - 53.33333333333333333333333333333333333333`20.*
    G[0, 0, 0, 1, 1, 1, 1, x] + 59.11111111111111111111111111111111111111`20.*
    G[0, 0, 1, 0, 0, 1, 1, x] - 
   152.88888888888888888888888888888888888889`20.*G[0, 0, 1, 0, 1, 1, 1, x] - 
   105.77777777777777777777777777777777777778`20.*G[0, 0, 1, 1, 0, 1, 1, x] + 
   284.44444444444444444444444444444444444445`20.*G[0, 0, 1, 1, 1, 1, 1, x] + 
   59.11111111111111111111111111111111111111`20.*G[0, 1, 0, 0, 0, 1, 1, x] - 
   472.88888888888888888888888888888888888889`20.*G[0, 1, 0, 0, 1, 1, 1, x] - 
   327.11111111111111111111111111111111111111`20.*G[0, 1, 0, 1, 0, 1, 1, x] + 
   917.33333333333333333333333333333333333333`20.*G[0, 1, 0, 1, 1, 1, 1, x] - 
   321.77777777777777777777777777777777777778`20.*G[0, 1, 1, 0, 0, 1, 1, x] + 
   846.22222222222222222222222222222222222222`20.*G[0, 1, 1, 0, 1, 1, 1, x] + 
   585.77777777777777777777777777777777777778`20.*G[0, 1, 1, 1, 0, 1, 1, x] - 
   1422.22222222222222222222222222222222222222`20.*
    G[0, 1, 1, 1, 1, 1, 1, x] + 21.11111111111111111111111111111111111111`20.*
    G[1, 0, 0, 0, 0, 1, 1, x] - 
   168.88888888888888888888888888888888888889`20.*G[1, 0, 0, 0, 1, 1, 1, x] - 
   291.11111111111111111111111111111111111111`20.*G[1, 0, 0, 1, 0, 1, 1, x] + 
   1013.33333333333333333333333333333333333333`20.*
    G[1, 0, 0, 1, 1, 1, 1, x] - 
   555.11111111111111111111111111111111111111`20.*G[1, 0, 1, 0, 0, 1, 1, x] + 
   1432.88888888888888888888888888888888888889`20.*
    G[1, 0, 1, 0, 1, 1, 1, x] + 
   1025.77777777777777777777777777777777777778`20.*
    G[1, 0, 1, 1, 0, 1, 1, x] - 
   2844.44444444444444444444444444444444444445`20.*
    G[1, 0, 1, 1, 1, 1, 1, x] - 
   373.77777777777777777777777777777777777778`20.*G[1, 1, 0, 0, 0, 1, 1, x] + 
   1582.22222222222222222222222222222222222222`20.*
    G[1, 1, 0, 0, 1, 1, 1, x] + 
   1345.77777777777777777777777777777777777778`20.*
    G[1, 1, 0, 1, 0, 1, 1, x] - 
   3733.33333333333333333333333333333333333333`20.*
    G[1, 1, 0, 1, 1, 1, 1, x] + 
   1477.77777777777777777777777777777777777778`20.*
    G[1, 1, 1, 0, 0, 1, 1, x] - 
   3806.22222222222222222222222222222222222222`20.*
    G[1, 1, 1, 0, 1, 1, 1, x] - 
   2700.44444444444444444444444444444444444445`20.*
    G[1, 1, 1, 1, 0, 1, 1, x] + 6656.`20.*G[1, 1, 1, 1, 1, 1, 1, x]) + 
 eps^8*
  ((1.29535880081713603179124308783148028033177595`18.956330627748315*^7 - 
     2.0215509232332160170187249403940799938648510758`20.149625233410084*^8*
      I)*G[1, x] - 
   (4916.00330927537166345799445225922503586757`20.14294564931718 - 
     925.89113880652441993150722009365150567101`19.417893410475568*I)*
    G[0, 1, x] + 
   (10416.08095709717042402160576092074688740255`19.88916607477366 - 
     15906.09288172912769443002679325117075038068`20.073025242196337*I)*
    G[1, 1, x] + 
   (224.32883087376640868913226930213494788611`20.136021025532628 - 
     58.93712447716531692467610415651352421102`19.55552487552592*I)*
    G[0, 0, 1, x] - 
   (4872.80548898854247832250478101591296903629`20.146704833693757 - 
     648.30836924881848617143714572164876632123`19.270707386092305*I)*
    G[0, 1, 1, x] - 
   (6848.26652811934843516644193872489441354588`20.149303204055 + 
     512.29962045536006249910767459123294121887`19.02324658384556*I)*
    G[1, 0, 1, x] + 
   (18326.11784961290635232845134284656831390931`20.150341979110827 - 
     517.39994853511475338682002975862353466021`18.601097885240957*I)*
    G[1, 1, 1, x] - 
   (150.44292948584820862072451381922233848569`19.794485782462882 + 
     306.58555238775811142333403477072495795299`20.1036656860732*I)*
    G[0, 0, 0, 1, x] + 
   (907.2273861240918351996368763007300731703`19.82544104929507 + 
     1689.5773142537034607636291697218784179161`20.095502967342313*I)*
    G[0, 0, 1, 1, x] + 
   (1714.4000021984428953613498553212099579952`19.7438835643156 + 
     4022.5367183722277757915542153312270943102`20.114271422825045*I)*
    G[0, 1, 0, 1, x] - 
   (7177.72716969811045542491073686179416055709`19.992887162669174 + 
     7412.88060061641419043645248305128776072464`20.006887221177557*I)*
    G[0, 1, 1, 1, x] + 
   (267.33383872665113330445291304566847198536`18.86176821505496 + 
     5190.69480849200685727316272737734700709458`20.149939775358074*I)*
    G[1, 0, 0, 1, x] - 
   (10918.71729795212010672267106930653317383675`19.985084408992208 + 
     11669.27272208733337238668119935726491420336`20.01395657723384*I)*
    G[1, 0, 1, 1, x] - 
   (10996.40405450516402580259755685826589219147`19.93841751939131 + 
     14149.93027553134699656745329821382415428283`20.047921129964628*I)*
    G[1, 1, 0, 1, x] + 
   (31185.34010733026175821445317633951783861649`20.05041809224972 + 
     23864.44036980330292130243902770080986577133`19.934218861871983*I)*
    G[1, 1, 1, 1, x] - 
   (56.89736008288746284225427297820863289621`20.082689256492255 - 
     34.45141853366646686164035007455710578025`19.8648042486178*I)*
    G[0, 0, 0, 0, 1, x] + 
   (256.61688851155190596459595418340732395442`19.972334568962886 - 
     289.3919156827983216377789406262796885541`20.02453572883074*I)*
    G[0, 0, 0, 1, 1, x] + 
   (540.12423515304436557294901390581152918373`19.825414364702144 - 
     1005.98142118306083235989822217706748878331`20.09551066045986*I)*
    G[0, 0, 1, 0, 1, x] - 
   (1197.0705930427841165121540624711061982107`19.861406454962108 - 
     1998.18227495265507797514030432431213525452`20.083921795011552*I)*
    G[0, 0, 1, 1, 1, x] + 
   (2155.68871299953908515019710297720031677187`20.040575094150782 - 
     1750.13206151025651657132978378750097363671`19.950059867276913*I)*
    G[0, 1, 0, 0, 1, x] - 
   (3242.52623595998411089754554737784910101465`19.772656025347032 - 
     7028.08938086795923977463141520964957917107`20.10860980267792*I)*
    G[0, 1, 0, 1, 1, x] - 
   (3612.58167962896735905467975472907770557904`19.828359417910146 - 
     6669.79462811782798441357177443425567905646`20.09465420435307*I)*
    G[0, 1, 1, 0, 1, x] + 
   (5714.31139386445354517137750023398626720991`19.772167864325514 - 
     12402.51067211992807019052602684055808089011`20.10871357073917*I)*
    G[0, 1, 1, 1, 1, x] + 
   (821.40555049238942835648774369949082702274`20.043749822102953 - 
     654.57695213966287037116665141658500982476`19.945152898508628*I)*
    G[1, 0, 0, 0, 1, x] - 
   (4298.73356820288095633544881195924315956682`19.933974391987014 - 
     5622.47150469436739181970513216771966333685`20.05056112629404*I)*
    G[1, 0, 0, 1, 1, x] - 
   (5357.9683030166982614550995652437030921698`19.768308162677137 - 
     11754.82400368699849319168744543888449222141`20.10952415376069*I)*
    G[1, 0, 1, 0, 1, x] + 
   (11201.38951240570082246570820134373398801743`19.813052538878072 - 
     21635.4908391425411891101398468218624299972`20.098947391789963*I)*
    G[1, 0, 1, 1, 1, x] - 
   (6079.20244491245483269494246215057308662879`19.884065330864534 - 
     9439.68867822461192008945592042864698378859`20.075176396162767*I)*
    G[1, 1, 0, 0, 1, x] + 
   (14337.77857587929705275610649771997950466231`19.803853434186582 - 
     28443.09114139503504097027302155434653217467`20.10134835799654*I)*
    G[1, 1, 0, 1, 1, x] + 
   (13524.74290308298183646092063455249432942712`19.7341603316541 - 
     32580.70650728837771105327906550865493638273`20.1159918111433*I)*
    G[1, 1, 1, 0, 1, x] - 
   (24674.39944802677715671794380835266146969384`19.740668829751773 - 
     58402.04469827139462385272144638920571868034`20.11485029095174*I)*
    G[1, 1, 1, 1, 1, x] + 16.44934066848226436472415166646025189219`20.*
    G[0, 0, 0, 0, 0, 1, x] - 86.26765328359587533499777318410265436793`20.*
    G[0, 0, 0, 0, 1, 1, x] - 348.72602217182400453215201532895734011442`20.*
    G[0, 0, 0, 1, 0, 1, x] + 426.95177557305077284439575880945720466838`20.*
    G[0, 0, 0, 1, 1, 1, x] - 875.10492356325646420332486865568540066448`20.*
    G[0, 0, 1, 0, 0, 1, x] + 1612.76646731875000838139904783161402996311`20.*
    G[0, 0, 1, 0, 1, 1, x] + 1921.28299007872847779978091464255742100773`20.*
    G[0, 0, 1, 1, 0, 1, x] - 2035.33175204687217739520169953001516746025`20.*
    G[0, 0, 1, 1, 1, 1, x] - 875.10492356325646420332486865568540066448`20.*
    G[0, 1, 0, 0, 0, 1, x] + 4218.34202920634068375370467179891792968593`20.*
    G[0, 1, 0, 0, 1, 1, x] + 6092.83578360583072069382577725687730086699`20.*
    G[0, 1, 0, 1, 0, 1, x] - 7322.51538380081599453676013738959479787422`20.*
    G[0, 1, 0, 1, 1, 1, x] + 5448.02162940132595759663903193163542669316`20.*
    G[0, 1, 1, 0, 0, 1, x] - 9025.93599524809048208375006551636754937651`20.*
    G[0, 1, 1, 0, 1, 1, x] - 11277.66796231144044845487838252514869728512`20.*
    G[0, 1, 1, 1, 0, 1, x] + 9451.42560720616505365128145528880606498782`20.*
    G[0, 1, 1, 1, 1, 1, x] - 312.5374727011630229297588816627447859516`20.*
    G[1, 0, 0, 0, 0, 1, x] + 1520.65015957524932793894379849943661936685`20.*
    G[1, 0, 0, 0, 1, 1, x] + 4967.70088188164383814669380327099607144123`20.*
    G[1, 0, 0, 1, 0, 1, x] - 7164.6017133833862566354082813915763797092`20.*
    G[1, 0, 0, 1, 1, 1, x] + 9481.39996131317717982700102054768919065803`20.*
    G[1, 0, 1, 0, 0, 1, x] - 14943.31214505677704955385155833100216339348`20.*
    G[1, 0, 1, 0, 1, 1, x] - 19252.30831839164221247314711042507881461859`20.*
    G[1, 0, 1, 1, 0, 1, x] + 18563.62925573785141107002929398927626873226`20.*
    G[1, 0, 1, 1, 1, 1, x] + 6296.80760789501079881640525792098442433014`20.*
    G[1, 1, 0, 0, 0, 1, x] - 14737.14707534513266951597552411136700634471`20.*
    G[1, 1, 0, 0, 1, 1, x] - 25160.91148651047157228206238901760129429306`20.*
    G[1, 1, 0, 1, 0, 1, x] + 28307.48758593925672009418455668182014513677`20.*
    G[1, 1, 0, 1, 1, 1, x] - 25884.6824759236912043299250623418523775494`20.*
    G[1, 1, 1, 0, 0, 1, x] + 39194.02678124456332698784422180446951965205`20.*
    G[1, 1, 1, 0, 1, 1, x] + 51532.49444622123780180782234068667712785126`20.*
    G[1, 1, 1, 1, 0, 1, x] - 49783.74676270970107467803697241232501557938`20.*
    G[1, 1, 1, 1, 1, 1, x] - (3.49065850398865915384738153697722542688`20.*I)*
    G[0, 0, 0, 0, 0, 0, 1, x] + 
   (13.96263401595463661538952614790890170754`20.*I)*
    G[0, 0, 0, 0, 0, 1, 1, x] + 
   (60.03932626860493744617496243600827734244`20.*I)*
    G[0, 0, 0, 0, 1, 0, 1, x] - 
   (55.85053606381854646155810459163560683017`20.*I)*
    G[0, 0, 0, 0, 1, 1, 1, x] + 
   (185.70303241219666698468069776718839271032`20.*I)*
    G[0, 0, 0, 1, 0, 0, 1, x] - 
   (240.15730507441974978469984974403310936974`20.*I)*
    G[0, 0, 0, 1, 0, 1, 1, x] - 
   (332.31068957972035144627072232023186063952`20.*I)*
    G[0, 0, 0, 1, 1, 0, 1, x] + 
   (223.40214425527418584623241836654242732069`20.*I)*
    G[0, 0, 0, 1, 1, 1, 1, x] + 
   (185.70303241219666698468069776718839271032`20.*I)*
    G[0, 0, 1, 0, 0, 0, 1, x] - 
   (742.81212964878666793872279106875357084129`20.*I)*
    G[0, 0, 1, 0, 0, 1, 1, x] - 
   (1027.64986357426125489266912448609516567516`20.*I)*
    G[0, 0, 1, 0, 1, 0, 1, x] + 
   (960.62922029767899913879939897613243747896`20.*I)*
    G[0, 0, 1, 0, 1, 1, 1, x] - 
   (1010.89470275511569095420169310860448362611`20.*I)*
    G[0, 0, 1, 1, 0, 0, 1, x] + 
   (1329.24275831888140578508288928092744255809`20.*I)*
    G[0, 0, 1, 1, 0, 1, 1, x] + 
   (1840.27516330282110590833954629439324505416`20.*I)*
    G[0, 0, 1, 1, 1, 0, 1, x] - 
   (893.60857702109674338492967346616970928275`20.*I)*
    G[0, 0, 1, 1, 1, 1, 1, x] + 
   (185.70303241219666698468069776718839271032`20.*I)*
    G[0, 1, 0, 0, 0, 0, 1, x] - 
   (742.81212964878666793872279106875357084129`20.*I)*
    G[0, 1, 0, 0, 0, 1, 1, x] - 
   (2435.08337238248862572393336019531245779549`20.*I)*
    G[0, 1, 0, 0, 1, 0, 1, x] + 
   (2971.24851859514667175489116427501428336515`20.*I)*
    G[0, 1, 0, 0, 1, 1, 1, x] - 
   (3415.26028030250411612427809577851735766501`20.*I)*
    G[0, 1, 0, 1, 0, 0, 1, x] + 
   (4110.59945429704501957067649794438066270065`20.*I)*
    G[0, 1, 0, 1, 0, 1, 1, x] + 
   (5936.91198358391148886362651809086500604727`20.*I)*
    G[0, 1, 0, 1, 1, 0, 1, x] - 
   (3842.51688119071599655519759590452974991583`20.*I)*
    G[0, 1, 0, 1, 1, 1, 1, x] - 
   (2317.79724664846967815466134055287768345213`20.*I)*
    G[0, 1, 1, 0, 0, 0, 1, x] + 
   (4043.57881102046276381680677243441793450444`20.*I)*
    G[0, 1, 1, 0, 0, 1, 1, x] + 
   (6615.49599675930682837155748887923762903386`20.*I)*
    G[0, 1, 1, 0, 1, 0, 1, x] - 
   (5316.97103327552562314033155712370977023237`20.*I)*
    G[0, 1, 1, 0, 1, 1, 1, x] + 
   (6816.55792658905359563316666540912581362248`20.*I)*
    G[0, 1, 1, 1, 0, 0, 1, x] - 
   (7361.10065321128442363335818517757298021666`20.*I)*
    G[0, 1, 1, 1, 0, 1, 1, x] - 
   (10041.92638427457465378814720557608210806491`20.*I)*
    G[0, 1, 1, 1, 1, 0, 1, x] + 
   (3574.434308084386973539718693864678837131`20.*I)*
    G[0, 1, 1, 1, 1, 1, 1, x] + 
   (66.32251157578452392310024920256728311083`20.*I)*
    G[1, 0, 0, 0, 0, 0, 1, x] - 
   (265.29004630313809569240099681026913244332`20.*I)*
    G[1, 0, 0, 0, 0, 1, 1, x] - 
   (914.55252804502869830801396268803306184406`20.*I)*
    G[1, 0, 0, 0, 1, 0, 1, x] + 
   (1061.16018521255238276960398724107652977327`20.*I)*
    G[1, 0, 0, 0, 1, 1, 1, x] - 
   (2171.18958948094599369307131599983421552293`20.*I)*
    G[1, 0, 0, 1, 0, 0, 1, x] + 
   (3658.21011218011479323205585075213224737626`20.*I)*
    G[1, 0, 0, 1, 0, 1, 1, x] + 
   (5484.52264146698126252500587089861659072288`20.*I)*
    G[1, 0, 0, 1, 1, 0, 1, x] - 
   (4244.64074085020953107841594896430611909306`20.*I)*
    G[1, 0, 0, 1, 1, 1, 1, x] - 
   (4156.67614654969532040146193423248003833554`20.*I)*
    G[1, 0, 1, 0, 0, 0, 1, x] + 
   (6975.73195437093645304860726349528729308847`20.*I)*
    G[1, 0, 1, 0, 0, 1, 1, x] + 
   (10703.75523663082442935761074498696404900245`20.*I)*
    G[1, 0, 1, 0, 1, 0, 1, x] - 
   (9003.10641348754968960316646017165982102371`20.*I)*
    G[1, 0, 1, 0, 1, 1, 1, x] + 
   (10988.59297055629901631155707840430564383632`20.*I)*
    G[1, 0, 1, 1, 0, 0, 1, x] - 
   (12890.30372352932052332761053974949805640368`20.*I)*
    G[1, 0, 1, 1, 0, 1, 1, x] - 
   (17598.50391370922399003695875682437971218716`20.*I)*
    G[1, 0, 1, 1, 1, 0, 1, x] + 
   (8936.0857702109674338492967346616970928275`20.*I)*
    G[1, 0, 1, 1, 1, 1, 1, x] - 
   (2631.95651200744900200092567888082797187185`20.*I)*
    G[1, 1, 0, 0, 0, 0, 1, x] + 
   (4697.03008296713975741703659615655453441746`20.*I)*
    G[1, 1, 0, 0, 0, 1, 1, x] + 
   (9304.69930823216984049558022496649209790664`20.*I)*
    G[1, 1, 0, 0, 1, 0, 1, x] - 
   (9941.3954193597012701573426173111380157706`20.*I)*
    G[1, 1, 0, 0, 1, 1, 1, x] + 
   (14230.7165890609656384050050499487526203278`20.*I)*
    G[1, 1, 0, 1, 0, 0, 1, x] - 
   (16911.54232012425586855979407034726174817605`20.*I)*
    G[1, 1, 0, 1, 0, 1, 1, x] - 
   (23714.13761269735482757757120960847866009099`20.*I)*
    G[1, 1, 0, 1, 1, 0, 1, x] + 
   (15638.15009786919300923626928565796991244813`20.*I)*
    G[1, 1, 0, 1, 1, 1, 1, x] + 
   (12295.49551444965300351201672584857884366234`20.*I)*
    G[1, 1, 1, 0, 0, 0, 1, x] - 
   (18570.30324121966669846806977671883927103216`20.*I)*
    G[1, 1, 1, 0, 0, 1, 1, x] - 
   (28261.06937999298224137917039967501250115236`20.*I)*
    G[1, 1, 1, 0, 1, 0, 1, x] + 
   (23915.19954252710159483918038613836684467961`20.*I)*
    G[1, 1, 1, 0, 1, 1, 1, x] - 
   (30550.24322690874491447228321162467693610403`20.*I)*
    G[1, 1, 1, 1, 0, 0, 1, x] + 
   (33934.78571237614883004270434987779471001245`20.*I)*
    G[1, 1, 1, 1, 0, 1, 1, x] + 
   (45780.68441151206253453917833376370691869191`20.*I)*
    G[1, 1, 1, 1, 1, 0, 1, x] - 
   (25021.04015659070881477803085705275185991701`20.*I)*
    G[1, 1, 1, 1, 1, 1, 1, x] - 1.11111111111111111111111111111111111111`20.*
    G[0, 0, 0, 0, 0, 0, 1, 1, x] + 
   8.88888888888888888888888888888888888889`20.*G[0, 0, 0, 0, 0, 1, 1, 1, 
     x] + 19.11111111111111111111111111111111111111`20.*
    G[0, 0, 0, 0, 1, 0, 1, 1, x] - 
   53.33333333333333333333333333333333333333`20.*G[0, 0, 0, 0, 1, 1, 1, 1, 
     x] + 59.11111111111111111111111111111111111111`20.*
    G[0, 0, 0, 1, 0, 0, 1, 1, x] - 
   152.88888888888888888888888888888888888889`20.*G[0, 0, 0, 1, 0, 1, 1, 1, 
     x] - 105.77777777777777777777777777777777777778`20.*
    G[0, 0, 0, 1, 1, 0, 1, 1, x] + 
   284.44444444444444444444444444444444444445`20.*G[0, 0, 0, 1, 1, 1, 1, 1, 
     x] + 59.11111111111111111111111111111111111111`20.*
    G[0, 0, 1, 0, 0, 0, 1, 1, x] - 
   472.88888888888888888888888888888888888889`20.*G[0, 0, 1, 0, 0, 1, 1, 1, 
     x] - 327.11111111111111111111111111111111111111`20.*
    G[0, 0, 1, 0, 1, 0, 1, 1, x] + 
   917.33333333333333333333333333333333333333`20.*G[0, 0, 1, 0, 1, 1, 1, 1, 
     x] - 321.77777777777777777777777777777777777778`20.*
    G[0, 0, 1, 1, 0, 0, 1, 1, x] + 
   846.22222222222222222222222222222222222222`20.*G[0, 0, 1, 1, 0, 1, 1, 1, 
     x] + 585.77777777777777777777777777777777777778`20.*
    G[0, 0, 1, 1, 1, 0, 1, 1, x] - 
   1422.22222222222222222222222222222222222222`20.*
    G[0, 0, 1, 1, 1, 1, 1, 1, x] + 
   59.11111111111111111111111111111111111111`20.*G[0, 1, 0, 0, 0, 0, 1, 1, 
     x] - 472.88888888888888888888888888888888888889`20.*
    G[0, 1, 0, 0, 0, 1, 1, 1, x] - 
   775.11111111111111111111111111111111111111`20.*G[0, 1, 0, 0, 1, 0, 1, 1, 
     x] + 2837.33333333333333333333333333333333333333`20.*
    G[0, 1, 0, 0, 1, 1, 1, 1, x] - 
   1087.11111111111111111111111111111111111111`20.*
    G[0, 1, 0, 1, 0, 0, 1, 1, x] + 
   2616.88888888888888888888888888888888888889`20.*
    G[0, 1, 0, 1, 0, 1, 1, 1, x] + 
   1889.77777777777777777777777777777777777778`20.*
    G[0, 1, 0, 1, 1, 0, 1, 1, x] - 
   4892.44444444444444444444444444444444444445`20.*
    G[0, 1, 0, 1, 1, 1, 1, 1, x] - 
   737.77777777777777777777777777777777777778`20.*G[0, 1, 1, 0, 0, 0, 1, 1, 
     x] + 2574.22222222222222222222222222222222222222`20.*
    G[0, 1, 1, 0, 0, 1, 1, 1, x] + 
   2105.77777777777777777777777777777777777778`20.*
    G[0, 1, 1, 0, 1, 0, 1, 1, x] - 
   5077.33333333333333333333333333333333333333`20.*
    G[0, 1, 1, 0, 1, 1, 1, 1, x] + 
   2169.77777777777777777777777777777777777778`20.*
    G[0, 1, 1, 1, 0, 0, 1, 1, x] - 
   4686.22222222222222222222222222222222222222`20.*
    G[0, 1, 1, 1, 0, 1, 1, 1, x] - 
   3196.44444444444444444444444444444444444445`20.*
    G[0, 1, 1, 1, 1, 0, 1, 1, x] + 
   6826.66666666666666666666666666666666666667`20.*
    G[0, 1, 1, 1, 1, 1, 1, 1, x] + 
   21.11111111111111111111111111111111111111`20.*G[1, 0, 0, 0, 0, 0, 1, 1, 
     x] - 168.88888888888888888888888888888888888889`20.*
    G[1, 0, 0, 0, 0, 1, 1, 1, x] - 
   291.11111111111111111111111111111111111111`20.*G[1, 0, 0, 0, 1, 0, 1, 1, 
     x] + 1013.33333333333333333333333333333333333333`20.*
    G[1, 0, 0, 0, 1, 1, 1, 1, x] - 
   691.11111111111111111111111111111111111111`20.*G[1, 0, 0, 1, 0, 0, 1, 1, 
     x] + 2328.88888888888888888888888888888888888889`20.*
    G[1, 0, 0, 1, 0, 1, 1, 1, x] + 
   1745.77777777777777777777777777777777777778`20.*
    G[1, 0, 0, 1, 1, 0, 1, 1, x] - 
   5404.44444444444444444444444444444444444445`20.*
    G[1, 0, 0, 1, 1, 1, 1, 1, x] - 
   1323.11111111111111111111111111111111111111`20.*
    G[1, 0, 1, 0, 0, 0, 1, 1, x] + 
   4440.88888888888888888888888888888888888889`20.*
    G[1, 0, 1, 0, 0, 1, 1, 1, x] + 
   3407.11111111111111111111111111111111111111`20.*
    G[1, 0, 1, 0, 1, 0, 1, 1, x] - 
   8597.33333333333333333333333333333333333333`20.*
    G[1, 0, 1, 0, 1, 1, 1, 1, x] + 
   3497.77777777777777777777777777777777777778`20.*
    G[1, 0, 1, 1, 0, 0, 1, 1, x] - 
   8206.22222222222222222222222222222222222222`20.*
    G[1, 0, 1, 1, 0, 1, 1, 1, x] - 
   5601.77777777777777777777777777777777777778`20.*
    G[1, 0, 1, 1, 1, 0, 1, 1, x] + 
   14222.22222222222222222222222222222222222222`20.*
    G[1, 0, 1, 1, 1, 1, 1, 1, x] - 
   837.77777777777777777777777777777777777778`20.*G[1, 1, 0, 0, 0, 0, 1, 1, 
     x] + 2990.22222222222222222222222222222222222222`20.*
    G[1, 1, 0, 0, 0, 1, 1, 1, x] + 
   2961.77777777777777777777777777777777777778`20.*
    G[1, 1, 0, 0, 1, 0, 1, 1, x] - 
   9493.33333333333333333333333333333333333333`20.*
    G[1, 1, 0, 0, 1, 1, 1, 1, x] + 
   4529.77777777777777777777777777777777777778`20.*
    G[1, 1, 0, 1, 0, 0, 1, 1, x] - 
   10766.22222222222222222222222222222222222222`20.*
    G[1, 1, 0, 1, 0, 1, 1, 1, x] - 
   7548.44444444444444444444444444444444444445`20.*
    G[1, 1, 0, 1, 1, 0, 1, 1, x] + 
   19911.11111111111111111111111111111111111111`20.*
    G[1, 1, 0, 1, 1, 1, 1, 1, x] + 
   3913.77777777777777777777777777777777777778`20.*
    G[1, 1, 1, 0, 0, 0, 1, 1, x] - 
   11822.22222222222222222222222222222222222222`20.*
    G[1, 1, 1, 0, 0, 1, 1, 1, x] - 
   8995.77777777777777777777777777777777777778`20.*
    G[1, 1, 1, 0, 1, 0, 1, 1, x] + 
   22837.33333333333333333333333333333333333333`20.*
    G[1, 1, 1, 0, 1, 1, 1, 1, x] - 
   9724.44444444444444444444444444444444444445`20.*
    G[1, 1, 1, 1, 0, 0, 1, 1, x] + 
   21603.55555555555555555555555555555555555555`20.*
    G[1, 1, 1, 1, 0, 1, 1, 1, x] + 
   14572.44444444444444444444444444444444444445`20.*
    G[1, 1, 1, 1, 1, 0, 1, 1, x] - 
   34588.44444444444444444444444444444444444445`20.*
    G[1, 1, 1, 1, 1, 1, 1, 1, x])

